Full Electroweak Corrections to Higgs Pair Production in Higgs Effective Field Theory

We present theoretical predictions for Higgs pair production via gluon fusion, including the full electroweak corrections within the Higgs Effective Field Theory framework. In addition to the Higgs self-coupling modifiers \(\kappa_3\) and \(\kappa_4\), we consider the top-Yukawa coupling modifier, the gauge-boson--Higgs coupling modifiers, and the top-pair--Higgs-pair and gluon--Higgs local couplings. We have developed two different renormalization prescriptions, off-shell and on-shell, to cancel the ultraviolet divergences in the two-loop amplitudes, and have performed the calculation in both the Feynman and unitary gauges. We find that the electroweak corrections are significant for \(|\kappa_3|>3\) and markedly change the correlation between \(\kappa_3\) and other Higgs couplings. The Higgs-pair invariant mass distributions are sensitive to \(\kappa_3\) and other Higgs couplings, and the electroweak corrections are sizable in many parameter scenarios and kinematic regions. Our results, combined with the previously obtained QCD corrections, provide precise predictions for the inclusive and differential Higgs-pair cross sections as functions of the coupling modifiers, and could thus help derive more stringent constraints from experimental data.

==> ggHH_13TeV_cross_sections.wl <==
(* ::Package:: *)

(* Inclusive gg -> hh at pp sqrt(s) = 13 TeV, PDF4LHC21_40 member 0.
   Eq. (4) of "Full Electroweak Corrections to Higgs Pair Production
   in Higgs Effective Field Theory": Pijk is dimensionless.
   The digits i,j,k count powers of c2t,cggh,cgghh, respectively.
   deltaSigmaEW is the pure additive EW correction in fb.
   sigmaLO, sigmaNLOQCD and sigmaQCDplusEW are cross sections in fb.
   The last expression implements Eq. (6) wherever sigmaLO is nonzero.
   The decimals retain the archived integration central values. 
   LO/EW: mh=125 GeV, mt^2/mh^2=23/12, mW^2/mh^2=12/29,
   mZ^2/mh^2=17/32, GF=1.16637*10^-5 GeV^-2. POWHEG ggHH:
   mh=125 GeV, mt=173 GeV, GF=1.16639*10^-5 GeV^-2.
   Both: muR=muF=mhh/2. HEFT coupling reference scale: mh.
   Example in a fresh kernel: Get["/path/to/ggHH_13TeV_cross_sections.wl"];
   {sigmaLO, deltaSigmaEW, sigmaNLOQCD, sigmaQCDplusEW} /. smRules
   To scan kappa3 alone: (deltaSigmaEW /. kappa3 -> 4) /. smRules
*)

BeginPackage["GGHH13TeV`"];

P000 = (
    65.96926292733045 kappa3^4 kappat^2
    - 79.5571138182728 kappa3^3 kappat^3
    - 22.687282900996794 kappa3^3 kappat^2
    - 5.555621636383601 kappa3^2 kappa4 kappat^2
    + 344.12897089724176 kappa3^2 kappat^4
    + 288.1708806827847 kappa3^2 kappat^3
    + 15.123341426219676 kappa3^2 kappat^2 kappaV^2
    - 31.25917332397053 kappa3^2 kappat^2 kappaV
    + 16.13431060442897 kappa3^2 kappat^2 kappa2V
    - 205.20266869014714 kappa3^2 kappat^2
    - 118.87218873985973 kappa3^2 kappat kappaV
    + 68.90152831635056 kappa3 kappa4 kappat^3
    - 2467.4909226682376 kappa3 kappat^5
    - 566.827151028293 kappa3 kappat^4
    + 119.63217924859038 kappa3 kappat^3 kappaV^2
    + 76.05436444173796 kappa3 kappat^3 kappaV
    - 2.4559979590950756 kappa3 kappat^3 kappa2V
    + 41.4314244801021 kappa3 kappat^3
    - 426.0156793076826 kappa3 kappat^2 kappaV^3
    + 363.74408492535776 kappa3 kappat^2 kappaV kappa2V
    + 811.153388400274 kappa3 kappat^2 kappaV
    + 1244.1762359747226 kappa3 kappat kappaV^2
    - 659.8290094853287 kappa3 kappat kappa2V
    - 145.86973922640906 kappa4 kappat^4
    + 2908.2561645698317 kappat^6
    + 168.3327282408426 kappat^4 kappaV^2
    - 112.15748443159267 kappat^4 kappa2V
    + 887.674153510629 kappat^4
    - 789.9941136813472 kappat^3 kappaV^3
    + 326.5149996010924 kappat^3 kappaV kappa2V
    - 1082.4930289478962 kappat^3 kappaV
    - 2894.2708853620434 kappat^2 kappaV^2
    + 1187.5137989813613 kappat^2 kappa2V
);

P100 = (
    352.86638721723657 kappa3^3 kappat
    + 531.66317057501 kappa3^2 kappat^2
    - 113.5920430382691 kappa3^2 kappat
    - 33.20065188051804 kappa3 kappa4 kappat
    + 2615.862433420609 kappa3 kappat^3
    + 1166.4588781680805 kappa3 kappat^2
    + 770.0292454456817 kappa3 kappat kappaV^2
    - 156.51029579265432 kappa3 kappat kappaV
    + 5.054157101617813 kappa3 kappat kappa2V
    - 1921.3063788745584 kappa3 kappat
    - 1319.6571580670542 kappa3 kappaV
    + 357.53153361127343 kappa4 kappat^2
    - 10457.312445058918 kappat^4
    - 685.5946418423754 kappat^2 kappaV^2
    + 456.8010699547689 kappat^2 kappa2V
    - 275.5952457916849 kappat^2
    - 11468.357229728053 kappat kappaV^3
    + 9665.175569855904 kappat kappaV kappa2V
    + 2047.093639054311 kappat kappaV
    + 20618.218923941466 kappaV^2
    - 13294.32332450152 kappa2V
);

P010 = (
    153.1711348375963 kappa3^4 kappat
    - 126.64498468188062 kappa3^3 kappat^2
    - 45.802472752328856 kappa3^3 kappat
    - 17.91619329124072 kappa3^2 kappa4 kappat
    + 1371.3061870422913 kappa3^2 kappat^3
    + 517.6249634400865 kappa3^2 kappat^2
    - 20.644038685446627 kappa3^2 kappat kappaV^2
    - 63.10793052487604 kappa3^2 kappat kappaV
    + 32.57293282002132 kappa3^2 kappat kappa2V
    - 326.38385635889433 kappa3^2 kappat
    - 203.73032972586794 kappa3^2 kappaV
    + 90.85471859601837 kappa3 kappa4 kappat^2
    - 3695.735330757025 kappa3 kappat^4
    - 485.57822890159325 kappa3 kappat^3
    + 803.9665474865764 kappa3 kappat^2 kappaV^2
    + 65.15274608925417 kappa3 kappat^2 kappaV
    - 2.1039565973076323 kappa3 kappat^2 kappa2V
    - 329.3395362475578 kappa3 kappat^2
    - 297.0420628720186 kappa3 kappat kappaV^3
    + 298.30169433940334 kappa3 kappat kappaV kappa2V
    + 869.7211872054269 kappa3 kappat kappaV
    + 1866.1257708484071 kappa3 kappaV^2
    - 1217.0099989643572 kappa3 kappa2V
    + 893.6232637318364 kappat^5
    - 9362.903429566412 kappat^2 kappaV^3
    + 7027.15069943191 kappat^2 kappaV kappa2V
);

P001 = (
    408.7822330397445 kappa3^3 kappat
    - 203.49839933068598 kappa3^2 kappat^2
    - 100.89994464911112 kappa3^2 kappat
    - 72.06781926281917 kappa3 kappa4 kappat
    + 4135.051140817358 kappa3 kappat^3
    + 1036.1257099933987 kappa3 kappat^2
    + 2363.7725494973036 kappa3 kappat kappaV^2
    - 139.02275681526627 kappa3 kappat kappaV
    + 4.489430202621551 kappa3 kappat kappa2V
    - 1411.1279218053128 kappa3 kappat
    - 2434.019997928715 kappa3 kappaV
    + 549.0261125304475 kappa4 kappat^2
    - 9791.380394091536 kappat^4
    - 449.61397438851025 kappat^2 kappaV^2
    + 299.5708134698367 kappat^2 kappa2V
    - 4186.190424675868 kappat^2
    - 34019.65664851288 kappat kappaV^3
    + 27274.32405875714 kappat kappaV kappa2V
    + 8151.320548969885 kappat kappaV
    + 31251.814194747592 kappaV^2
    - 25257.242369565606 kappa2V
);

P200 = (
    234.43429383166184 kappa3^2
    + 3123.85362159725 kappa3 kappat
    + 96.27851575619185 kappa4
    + 11742.035660197722 kappat^2
    + 818.5342840514963 kappaV^2
    - 545.3766904370416 kappa2V
    - 5545.265249484311
);

P110 = (
    408.78215138751756 kappa3^3
    - 366.360795491338 kappa3^2 kappat
    - 100.89992780659644 kappa3^2
    - 72.06789992454063 kappa3 kappa4
    + 4521.738147283011 kappa3 kappat^2
    + 1036.1255370402254 kappa3 kappat
    - 1704.3717708967268 kappa3 kappaV^2
    - 139.02275681526627 kappa3 kappaV
    + 4.489441430972424 kappa3 kappa2V
    - 1411.1278907396103 kappa3
    + 1543.9625973279087 kappat^3
    + 30693.010771700934 kappaV^3
    - 25272.310481072193 kappaV kappa2V
);

P101 = (
    873.0027448916743 kappa3^2
    + 386.7855574922545 kappa3 kappat
    - 274.8356727924961 kappa4
    + 19543.762353968138 kappat^2
    + 1188.442387979222 kappaV^2
    - 791.8407193930611 kappa2V
    - 8359.526460961055
);

P020 = (
    90.42234650082794 kappa3^4
    - 25.67674289690582 kappa3^3
    - 10.639958708396197 kappa3^2 kappa4
    + 843.1624469253824 kappa3^2 kappat^2
    + 263.67044656855776 kappa3^2 kappat
    + 9.781076660123116 kappa3^2 kappaV^2
    - 35.37813813313082 kappa3^2 kappaV
    + 18.26029957128226 kappa3^2 kappa2V
    - 130.1083009558486 kappa3^2
    - 1110.315604067509 kappa3 kappat^3
    - 777.5412633524829 kappa3 kappaV^3
    + 719.1462423864603 kappa3 kappaV kappa2V
);

P011 = (
    460.699248964334 kappa3^3
    - 117.29220693510968 kappa3^2
    - 48.89428781678356 kappa3 kappa4
    + 4880.0929962174555 kappa3 kappat^2
    + 1204.4552810208153 kappa3 kappat
    + 1476.9886160357701 kappa3 kappaV^2
    - 161.60849978328432 kappa3 kappaV
    + 5.218799505526205 kappa3 kappa2V
    - 1188.678075246822 kappa3
    - 4448.90021561403 kappat^3
    - 49513.527424115466 kappaV^3
    + 45633.83427152507 kappaV kappa2V
);

P002 = (
    179.54664148411015 kappa3^2
    + 558.35619811369 kappa4
    + 8956.97688979784 kappat^2
    + 968.8326230098991 kappaV^2
    - 645.5181411696952 kappa2V
    - 4906.4184284178465
);

P300 = (
    2785.9488246252537
);

P210 = (
    - 2133.3078883198384 kappa3
    - 7844.049030899986 kappat
);

P201 = (
    - 2100.47372647144
);

P120 = (
    - 527.3407654970577 kappa3^2
    - 374.1291941208063 kappa3 kappat
);

P111 = (
    - 2408.9101174455334 kappa3
    + 2764.332838720475 kappat
);

deltaSigmaEW = (
    P000
    + c2t P100
    + cggh P010
    + cgghh P001
    + c2t^2 P200
    + c2t cggh P110
    + c2t cgghh P101
    + cggh^2 P020
    + cggh cgghh P011
    + cgghh^2 P002
    + c2t^3 P300
    + c2t^2 cggh P210
    + c2t^2 cgghh P201
    + c2t cggh^2 P120
    + c2t cggh cgghh P111
)/1000;

sigmaLO = (
    4.6365371757471205 kappa3^2 kappat^2
    + 9.360217729182361 kappa3^2 kappat cggh
    + 5.246302303547312 kappa3^2 cggh^2
    - 22.561356705800986 kappa3 kappat^3
    - 19.331938820367235 kappa3 kappat^2 cggh
    + 46.41447659632798 kappa3 kappat c2t
    + 41.23551032083838 kappa3 kappat cgghh
    + 41.23550344843757 kappa3 c2t cggh
    + 47.917698422714984 kappa3 cggh cgghh
    + 34.36946261092435 kappat^4
    - 139.93430609502295 kappat^2 c2t
    - 91.83748238245532 kappat^2 cgghh
    + 166.99670546257036 c2t^2
    + 242.53942732989296 c2t cgghh
    + 197.64257495272025 cgghh^2
);

sigmaNLOQCD = (
    9.1145042 kappa3^2 kappat^2
    + 17.70368563 kappa3^2 kappat cggh
    + 9.617152713 kappa3^2 cggh^2
    - 42.09518709 kappa3 kappat^3
    - 34.43854187 kappa3 kappat^2 cggh
    + 89.09906694 kappa3 kappat c2t
    + 0.4718370836 kappa3 kappat cggh^2
    + 76.76972333 kappa3 kappat cgghh
    + 76.76972817 kappa3 c2t cggh
    + 0.4066813863 kappa3 cggh^3
    + 86.8338713 kappa3 cggh cgghh
    + 60.28101615 kappat^4
    - 0.2276347327 kappat^3 cggh
    - 251.1060123 kappat^2 c2t
    - 0.7551973648 kappat^2 cggh^2
    - 158.539292 kappat^2 cgghh
    + 0.581562183 kappat c2t cggh
    + 0.8062877419 kappat cggh cgghh
    + 308.3988475 c2t^2
    + 2.034306302 c2t cggh^2
    + 440.9350976 c2t cgghh
    + 3.169512303 cggh^2 cgghh
    + 347.9107651 cgghh^2
);

sigmaQCDplusEW = sigmaNLOQCD (1 + deltaSigmaEW/sigmaLO);

smRules = {kappa3 -> 1, kappa4 -> 1, kappat -> 1, kappaV -> 1,
           kappa2V -> 1, c2t -> 0, cggh -> 0, cgghh -> 0};

EndPackage[];

